Fast Last-Iterate Convergence of Learning in Games Requires Forgetful Algorithms

Self-play via online learning is one of the premier ways to solve large-scale two-player zero-sum games, both in theory and practice. Particularly popular algorithms include optimistic multiplicative weights update (OMWU) and optimistic gradient-descent-ascent (OGDA). While both algorithms enjoy $O(1/T)$ ergodic convergence to Nash equilibrium in two-player zero-sum games, OMWU offers several advantages including logarithmic dependence on the size of the payoff matrix and $\widetilde{O}(1/T)$ convergence to coarse correlated equilibria even in general-sum games. However, in terms of last-iterate convergence in two-player zero-sum games, an increasingly popular topic in this area, OGDA guarantees that the duality gap shrinks at a rate of $O(1/\sqrt{T})$, while the best existing last-iterate convergence for OMWU depends on some game-dependent constant that could be arbitrarily large. This begs the question: is this potentially slow last-iterate convergence an inherent disadvantage of OMWU, or is the current analysis too loose? Somewhat surprisingly, we show that the former is true. More generally, we prove that a broad class of algorithms that do not forget the past quickly all suffer the same issue: for any arbitrarily small $\delta>0$, there exists a $2\times 2$ matrix game such that the algorithm admits a constant duality gap even after $1/\delta$ rounds. This class of algorithms includes OMWU and other standard optimistic follow-the-regularized-leader algorithms.

==> plots/generate.py <==
import numpy as np
import sys
import matplotlib as mpl
import matplotlib.patches as patches
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

import tempfile
import subprocess

# For running plots for adaptive stepsizes
mpl.use('pdf')

use_latex = False
if use_latex:
    mpl.use('pgf')
    mpl.rcParams.update({
        "pgf.texsystem": "pdflatex",
        'font.family': 'serif',
        'text.usetex': True,
        'pgf.rcfonts': False,
        'pgf.preamble': r'\usepackage{times}'
    })

from matplotlib import pyplot as plt

import mpmath
from mpmath import mp, mpf
mp.dps = 200


def game_matrix(delta):
    """Returns the utility matrix for player 1."""
    return -np.array([[mpf(0.5+delta), mpf(1/2)],[mpf(0), mpf(1)]])

def simulate(A, eta, prox_fn, T, omd=True):
    x = np.ones(2) / mpf(2)
    y = np.ones(2) / mpf(2)

    # Last gradient
    gx = np.zeros(2) * mpf(0)
    gy = np.zeros(2) * mpf(0)
    
    # Sum of losses
    Lx = np.zeros(2) * mpf(0)
    Ly = np.zeros(2) * mpf(0)

    xs   = []   # List of x[0] 
    ys   = []   # List of y[0]
    gaps = []   # List of Nash equilibrium gap
    ts   = []   # List of times

    for t in range(T):
        gx_, gy_ = A @ y, -A.T @ x
        Lx += gx_
        Ly += gy_

        xs.append(x[0])
        ys.append(y[0])
        ts.append(t)
        gaps.append(gx_.max() + gy_.max())

        if omd:
            # Use OMD update
            x = prox_fn(2 * gx_ - gx, x, eta)
            y = prox_fn(2 * gy_ - gy, y, eta)
        else:
            # Use FTRL update
            x = prox_fn(Lx + gx_, np.ones(2), eta)
            y = prox_fn(Ly + gy_, np.ones(2), eta)
        assert (x >= 0).all() and abs(x.sum() - 1.0) < 1e-10
        assert (y >= 0).all() and abs(y.sum() - 1.0) < 1e-10

        gx, gy = gx_, gy_

    return xs, ys, gaps, ts 

def simulate_best(A, eta, prox_fn, T, omd=True):
    x = np.ones(2) / mpf(2)
    y = np.ones(2) / mpf(2)

    # Last gradient
    gx = np.zeros(2) * mpf(0)
    gy = np.zeros(2) * mpf(0)
    
    # Sum of losses
    Lx = np.zeros(2) * mpf(0)
    Ly = np.zeros(2) * mpf(0)

    xs   = []   # List of x[0] 
    ys   = []   # List of y[0]
    gaps = []   # List of best Nash equilibrium gap
    ts   = []   # List of times
    
    current_min_gap = 10000

    for t in range(T):
        gx_, gy_ = A @ y, -A.T @ x
        Lx += gx_
        Ly += gy_

        xs.append(x[0])
        ys.append(y[0])
        ts.append(t)
        current_min_gap = min(current_min_gap,gx_.max() + gy_.max())
        gaps.append(current_min_gap)

        if omd:
            # Use OMD update
            x = prox_fn(2 * gx_ - gx, x, eta)
            y = prox_fn(2 * gy_ - gy, y, eta)
        else:
            # Use FTRL update
            x = prox_fn(Lx + gx_, np.ones(2), eta)
            y = prox_fn(Ly + gy_, np.ones(2), eta)
        assert (x >= 0).all() and abs(x.sum() - 1.0) < 1e-10
        assert (y >= 0).all() and abs(y.sum() - 1.0) < 1e-10

        gx, gy = gx_, gy_

    return xs, ys, gaps, ts 

def simulate_mixed(A, eta, prox_fn_x,prox_fn_y, T, omd_x=True,omd_y=True):
    
    x = np.ones(2) / mpf(2)
    y = np.ones(2) / mpf(2)

    # Last gradient
    gx = np.zeros(2) * mpf(0)
    gy = np.zeros(2) * mpf(0)
    
    # Sum of losses
    Lx = np.zeros(2) * mpf(0)
    Ly = np.zeros(2) * mpf(0)

    xs   = []   # List of x[0] 
    ys   = []   # List of y[0]
    gaps = []   # List of Nash equilibrium gap
    ts   = []   # List of times

    for t in range(T):
        gx_, gy_ = A @ y, -A.T @ x
        Lx += gx_
        Ly += gy_

        xs.append(x[0])
        ys.append(y[0])
        ts.append(t)
        gaps.append(gx_.max() + gy_.max())

        if omd_x:
            # Use OMD update
            x = prox_fn_x(2 * gx_ - gx, x, eta)
        else:
            # Use FTRL update
            x = prox_fn_x(Lx + gx_, np.ones(2), eta)
            
        if omd_y:
            # Use OMD update
            y = prox_fn_y(2 * gy_ - gy, y, eta)
        else:
            # Use FTRL update
            y = prox_fn_y(Ly + gy_, np.ones(2), eta)
            
        assert (x >= 0).all() and abs(x.sum() - 1.0) < 1e-10
        assert (y >= 0).all() and abs(y.sum() - 1.0) < 1e-10

        gx, gy = gx_, gy_

    return xs, ys, gaps, ts 

def simulate_adagrad(A, eps, prox_fn, T, omd=True):
    
    # Decreasing step sizes, Adagrad-style with initialization \eps
    # \eta_t = np.sqrt(eps + sum_{t'<t} \| g_t \|^2) with g_t = gradient at time t
    
    x = np.ones(2) / mpf(2)
    y = np.ones(2) / mpf(2)

    # Last gradient
    gx = np.zeros(2) * mpf(0)
    gy = np.zeros(2) * mpf(0)
    
    # Step size of each each player
    eta_x = eps
    eta_y = eps
    
    # Sum of losses
    Lx = np.zeros(2) * mpf(0)
    Ly = np.zeros(2) * mpf(0)

    xs   = []   # List of x[0] 
    ys   = []   # List of y[0]
    gaps = []   # List of Nash equilibrium gap
    ts   = []   # List of times

    for t in range(T):
        gx_, gy_ = A @ y, -A.T @ x
        Lx += gx_
        Ly += gy_

        xs.append(x[0])
        ys.append(y[0])
        ts.append(t)
        gaps.append(gx_.max() + gy_.max())
        
        # Update step size
        
        eta_x = 1/np.sqrt((1/eta_x)**2+np.linalg.norm(gx_)**2)
        eta_y = 1/np.sqrt((1/eta_y)**2+np.linalg.norm(gy_)**2)

        if omd:
            # Use OMD update
            x = prox_fn(2 * gx_ - gx, x, eta_x)
            y = prox_fn(2 * gy_ - gy, y, eta_y)
        else:
            # Use FTRL update
            x = prox_fn(Lx + gx_, np.ones(2), eta_x)
            y = prox_fn(Ly + gy_, np.ones(2), eta_y)
        assert (x >= 0).all() and abs(x.sum() - 1.0) < 1e-10
        assert (y >= 0).all() and abs(y.sum() - 1.0) < 1e-10

        gx, gy = gx_, gy_

    return xs, ys, gaps, ts 

def entropy_prox(g, x0, eta):
    """
    Returns the solution to argmax <g, x> - 1/eta KL(x, x0). 
    """
    ans = x0 * np.array([
        mp.exp(eta * (g[0] - g.max())),
        mp.exp(eta * (g[1] - g.max()))
    ])
    ans /= ans.sum()
    return ans

def log_prox(g, x0, eta):
    """
    Returns the solution to argmax <g, x> - 1/eta D(x, x0),
    where D(x, x0) is the Bregman divergence associated with the log regularizer.

    In particular, this is the solution to

    argmax (eta g[0] + 1/x0[0]) x[0] + (eta g[1] + 1/x0[1]) x[1] + log(x[0]) + log(x[1])

    Letting x[0] = a, we have the 1D optimization problem
    argmax (eta g[0] - eta g[1] + 1/x0[0] - 1/x0[1]) a + log(a) + log(1-a).

    We compute the solution to this problem in closed form.
    """
    k = -(eta * (g[0] - g[1]) + 1/x0[0] - 1/x0[1])

    if k == 0:
        a = mpf(0.5)
    elif k > 0:
        a = (1/k + 0.5) - mp.sqrt(0.25 + 1 / (k*k))
    else:
        a = (1/k + 0.5) + mp.sqrt(0.25 + 1 / (k*k))
    assert a > 0 and a < 1
    return np.array([a, 1-a])

def euclidean_prox(g, x0, eta):
    """
    Returns the solution to argmax <g, x> - 1/(2eta) ||x - x0||^2.

    This is the solution to

    argmax (2eta g[0] + 2 x0[0]) x[0] + (2eta g[1] + 2 x0[1]) x[1] - x[0]^2 - x[1]^2
    = argmax (2 eta g[0] + 2 eta g[1] - 2 x0[0] - 2 x0[1]) a - 2 a^2 + 2 a
    = argmax (2 + 2 eta g[0] - 2 eta g[1] + 2 x0[0] - 2 x0[1]) a - 2 a^2
    = clip( (2 + 2 eta g[0] - 2 eta g[1] + 2 x0[0] - 2 x0[1]) / 4 ).
    """

    k = 1/2 + (eta * (g[0] - g[1]) + (x0[0] - x0[1])) / 2
    a = np.clip(k, 0, 1)
    return np.array([a, 1-a])

def filter_data(xs, ys, gaps, ts, tol=0.003, en=lambda x: x):
    xs_filt = [xs[0]]
    ys_filt = [ys[0]]
    gaps_filt = [gaps[0]]
    ts_filt = [ts[0]]

    xrange = max([en(x) for x in xs]) - min([en(x) for x in xs])
    for (x, y, gap, t) in zip(xs, ys, gaps, ts):
        if abs(en(x)-en(xs_filt[-1]))/xrange + abs(y-ys_filt[-1]) > tol:
            xs_filt.append(x)
            ys_filt.append(y)
            gaps_filt.append(gap)
            ts_filt.append(t)
    print("Filtered out", len(xs) - len(xs_filt), "points out of", len(xs), "total.")

    return xs_filt, ys_filt, gaps_filt, ts_filt

def generate(fig, outfile):
    if use_latex:
        with tempfile.TemporaryDirectory() as tmpdirname:
            print("Created temporary directory", tmpdirname)
            fig.savefig(tmpdirname + "/" + outfile, bbox_inches="tight")
            subprocess.run(["pdfcrop", tmpdirname + "/" + outfile, outfile]) 
    else:
        fig.savefig(outfile, bbox_inches="tight")

def make_plot(outfile, title, delta, eta, prox_fn, T=1000, omd=True, energy_plot=False, ylabel=False, inset=None):
    A = game_matrix(delta)
    xs, ys, gaps, ts = simulate(A, eta, prox_fn, T=T, omd=omd)

    for (t,x) in zip(ts, xs):
        if x >= 1/(1+delta):
            T1 = t
            break
    assert T1 is not None
    assert ts[T1] == T1

    for (t, y) in zip(ts, ys):
        if t > T1 and y >= 0.5/(1+delta):
            T2 = t
            break
    assert T2 is not None
    assert ts[T2] == T2

    T3 = None
    for (t, gap) in zip(ts, gaps):
        if t > T2 and y >= gap >= 0.1:
            T3 = t
            break
    # assert T3 is not None
    # assert ts[T3] == T3

    print("T1 is", T1, " and T2 is", T2)

    fig, ((ax1, ax2)) = plt.subplots(2, 1, figsize=(.84*2.5 + (0.1 if ylabel else 0.0),.9*4.8))

    if energy_plot:
        en = lambda x: mpmath.log(x) - mpmath.log(1-x)
        ax1.set_xlabel(r"\!$\log(x^t[1]) - \log(1-x^t[1])$")
        if ylabel:
            ax1.set_ylabel("$y^t[1]$")
    else:
        en = lambda x: x
        ax1.set_xlabel("$x^t[1]$")
        if ylabel:
            ax1.set_ylabel("$y^t[1]$")

    # Filter so that we do not have too many points in the plot.
    xs_filt, ys_filt, gaps_filt, ts_filt = filter_data(xs, ys, gaps, ts, en=en)
    
    ax1.plot([en(x) for x in xs_filt], [y for y in ys_filt], 'o-', ms=.8, lw=.9)
    if inset == 1:
        axins = inset_axes(ax1, .4,.4, loc=2, bbox_to_anchor=(.595, 0.86),bbox_transform=ax1.figure.transFigure)
        axins.set_ylim((0.5-5e-2, 0.5+5e-2))
        axins_xs = []
        axins_ys = []
        for (x, y) in zip(xs_filt, ys_filt):
            axins_xs.append(-mp.log10(1-x))
            axins_ys.append(y)
        axins_xs = np.array(axins_xs)
        axins.plot(axins_xs[::3], axins_ys[::3], 'o-', ms=.3, lw=.5)
        axins.set_xlim((10, None))
        axins.tick_params(left = False, labelleft = False, bottom=False, labelbottom=False)
        # mark_inset(ax1, axins, loc1=1, loc2=3, fc="none", ec="0.5")
    elif inset == 2:
        axins = inset_axes(ax1, .4,.4, loc=2, bbox_to_anchor=(.57, 0.86),bbox_transform=ax1.figure.transFigure)
        axins.set_xlim((0.978, 1.002))
        axins.set_ylim((0.484, 0.508))
        axins_xs = []
        axins_ys = []
        axins.plot(xs_filt, ys_filt, 'o-', ms=.3, lw=.5)
        axins.tick_params(left = False, labelleft = False, bottom=False, labelbottom=False)
        # mark_inset(ax1, axins, loc1=1, loc2=4, fc="none", ec="0.5")
    if inset:
        ax1.add_patch(patches.Rectangle((0.97, 0.45), 0.04, 0.08, fill=False, edgecolor='brown', lw=.5, zorder=1))
        axins.spines['left'].set_color('brown')
        axins.spines['right'].set_color('brown')
        axins.spines['top'].set_color('brown')
        axins.spines['bottom'].set_color('brown')
        ax1.plot([0.97, .765], [0.45, 0.485], c='brown', lw=.5)
        ax1.plot([0.97+.04, .924], [0.45+.08, 0.770], c='brown', lw=.5)

    ax1.plot([en(xs[T1])], [ys[T1]], 'r*', ms=7, mew=.5, mec='black')
    ax1.plot([en(xs[T2])], [ys[T2]], 'o', ms=5.5, mew=.5, mec='black', mfc='blue')
    if T3:
        ax1.plot([en(xs[T3])], [ys[T3]], 'gs', ms=5, mew=.5, mec='black',)
    ax1.set_ylim(0, 1)
    ax1.grid()
        
    ax2.loglog(ts_filt, gaps_filt, 'o-', ms=1, lw=1)
    ax2.loglog([T1], [gaps[T1]], 'r*', ms=7, mew=.5, mec='black')
    ax2.loglog([T2], [gaps[T2]], 'o', ms=5.5, mew=.5, mec='black', mfc='blue')
    if T3:
        ax2.plot([T3], [gaps[T3]], 'gs', ms=5, mew=.5, mec='black',)
    ax2.grid()
    ax2.set_xlabel("Iteration")
    if ylabel:
        ax2.set_ylabel("Equilibrium gap")

    ax1.set_title(title)
    fig.tight_layout()

    generate(fig, outfile)

def make_plot_best(outfile, title, delta, eta, prox_fn, T=1000, omd=True, energy_plot=False, ylabel=False, inset=None):
    A = game_matrix(delta)
    xs, ys, gaps, ts = simulate_best(A, eta, prox_fn, T=T, omd=omd)

    for (t,x) in zip(ts, xs):
        if x >= 1/(1+delta):
            T1 = t
            break
    assert T1 is not None
    assert ts[T1] == T1

    for (t, y) in zip(ts, ys):
        if t > T1 and y >= 0.5/(1+delta):
            T2 = t
            break
    assert T2 is not None
    assert ts[T2] == T2

    T3 = None
    for (t, gap) in zip(ts, gaps):
        if t > T2 and y >= gap >= 0.1:
            T3 = t
            break
    # assert T3 is not None
    # assert ts[T3] == T3

    print("T1 is", T1, " and T2 is", T2)

    fig, ((ax1, ax2)) = plt.subplots(2, 1, figsize=(.84*2.5 + (0.1 if ylabel else 0.0),.9*4.8))

    if energy_plot:
        en = lambda x: mpmath.log(x) - mpmath.log(1-x)
        ax1.set_xlabel(r"\!$\log(x^t[1]) - \log(1-x^t[1])$")
        if ylabel:
            ax1.set_ylabel("$y^t[1]$")
    else:
        en = lambda x: x
        ax1.set_xlabel("$x^t[1]$")
        if ylabel:
            ax1.set_ylabel("$y^t[1]$")

    # Filter so that we do not have too many points in the plot.
    xs_filt, ys_filt, gaps_filt, ts_filt = filter_data(xs, ys, gaps, ts, en=en)
    
    ax1.plot([en(x) for x in xs_filt], [y for y in ys_filt], 'o-', ms=.8, lw=.9)
    if inset == 1:
        axins = inset_axes(ax1, .4,.4, loc=2, bbox_to_anchor=(.595, 0.86),bbox_transform=ax1.figure.transFigure)
        axins.set_ylim((0.5-5e-2, 0.5+5e-2))
        axins_xs = []
        axins_ys = []
        for (x, y) in zip(xs_filt, ys_filt):
            axins_xs.append(-mp.log10(1-x))
            axins_ys.append(y)
        axins_xs = np.array(axins_xs)
        axins.plot(axins_xs[::3], axins_ys[::3], 'o-', ms=.3, lw=.5)
        axins.set_xlim((10, None))
        axins.tick_params(left = False, labelleft = False, bottom=False, labelbottom=False)
        # mark_inset(ax1, axins, loc1=1, loc2=3, fc="none", ec="0.5")
    elif inset == 2:
        axins = inset_axes(ax1, .4,.4, loc=2, bbox_to_anchor=(.57, 0.86),bbox_transform=ax1.figure.transFigure)
        axins.set_xlim((0.978, 1.002))
        axins.set_ylim((0.484, 0.508))
        axins_xs = []
        axins_ys = []
        axins.plot(xs_filt, ys_filt, 'o-', ms=.3, lw=.5)
        axins.tick_params(left = False, labelleft = False, bottom=False, labelbottom=False)
        # mark_inset(ax1, axins, loc1=1, loc2=4, fc="none", ec="0.5")
    if inset:
        ax1.add_patch(patches.Rectangle((0.97, 0.45), 0.04, 0.08, fill=False, edgecolor='brown', lw=.5, zorder=1))
        axins.spines['left'].set_color('brown')
        axins.spines['right'].set_color('brown')
        axins.spines['top'].set_color('brown')
        axins.spines['bottom'].set_color('brown')
        ax1.plot([0.97, .765], [0.45, 0.485], c='brown', lw=.5)
        ax1.plot([0.97+.04, .924], [0.45+.08, 0.770], c='brown', lw=.5)

    ax1.plot([en(xs[T1])], [ys[T1]], 'r*', ms=7, mew=.5, mec='black')
    ax1.plot([en(xs[T2])], [ys[T2]], 'o', ms=5.5, mew=.5, mec='black', mfc='blue')
    if T3:
        ax1.plot([en(xs[T3])], [ys[T3]], 'gs', ms=5, mew=.5, mec='black',)
    ax1.set_ylim(0, 1)
    ax1.grid()
        
    ax2.loglog(ts_filt, gaps_filt, 'o-', ms=1, lw=1)
    ax2.loglog([T1], [gaps[T1]], 'r*', ms=7, mew=.5, mec='black')
    ax2.loglog([T2], [gaps[T2]], 'o', ms=5.5, mew=.5, mec='black', mfc='blue')
    if T3:
        ax2.plot([T3], [gaps[T3]], 'gs', ms=5, mew=.5, mec='black',)
    ax2.grid()
    ax2.set_xlabel("Iteration")
    if ylabel:
        ax2.set_ylabel("Best Equilibrium gap")

    ax1.set_title(title)
    fig.tight_layout()

    generate(fig, outfile)

def make_plot_mixed(outfile, title, delta, eta, prox_fn_x,prox_fn_y, T=1000, omd_x=True,omd_y=True, energy_plot=False, ylabel=False, inset=None):
    A = game_matrix(delta)
    xs, ys, gaps, ts = simulate_mixed(A, eta, prox_fn_x,prox_fn_y, T=T, omd_x=omd_x,omd_y=omd_y)

    for (t,x) in zip(ts, xs):
        if x >= 1/(1+delta):
            T1 = t
            break
    assert T1 is not None
    assert ts[T1] == T1

    for (t, y) in zip(ts, ys):
        if t > T1 and y >= 0.5/(1+delta):
            T2 = t
            break
    assert T2 is not None
    assert ts[T2] == T2

    T3 = None
    for (t, gap) in zip(ts, gaps):
        if t > T2 and y >= gap >= 0.1:
            T3 = t
            break
    # assert T3 is not None
    # assert ts[T3] == T3

    print("T1 is", T1, " and T2 is", T2)

    fig, ((ax1, ax2)) = plt.subplots(2, 1, figsize=(.84*2.5 + (0.1 if ylabel else 0.0),.9*4.8))

    if energy_plot:
        en = lambda x: mpmath.log(x) - mpmath.log(1-x)
        ax1.set_xlabel(r"\!$\log(x^t[1]) - \log(1-x^t[1])$")
        if ylabel:
            ax1.set_ylabel("$y^t[1]$")
    else:
        en = lambda x: x
        ax1.set_xlabel("$x^t[1]$")
        if ylabel:
            ax1.set_ylabel("$y^t[1]$")

    # Filter so that we do not have too many points in the plot.
    xs_filt, ys_filt, gaps_filt, ts_filt = filter_data(xs, ys, gaps, ts, en=en)
    
    ax1.plot([en(x) for x in xs_filt], [y for y in ys_filt], 'o-', ms=.8, lw=.9)
    if inset == 1:
        axins = inset_axes(ax1, .4,.4, loc=2, bbox_to_anchor=(.595, 0.86),bbox_transform=ax1.figure.transFigure)
        axins.set_ylim((0.5-5e-2, 0.5+5e-2))
        axins_xs = []
        axins_ys = []
        for (x, y) in zip(xs_filt, ys_filt):
            axins_xs.append(-mp.log10(1-x))
            axins_ys.append(y)
        axins_xs = np.array(axins_xs)
        axins.plot(axins_xs[::3], axins_ys[::3], 'o-', ms=.3, lw=.5)
        axins.set_xlim((10, None))
        axins.tick_params(left = False, labelleft = False, bottom=False, labelbottom=False)
        # mark_inset(ax1, axins, loc1=1, loc2=3, fc="none", ec="0.5")
    elif inset == 2:
        axins = inset_axes(ax1, .4,.4, loc=2, bbox_to_anchor=(.57, 0.86),bbox_transform=ax1.figure.transFigure)
        axins.set_xlim((0.978, 1.002))
        axins.set_ylim((0.484, 0.508))
        axins_xs = []
        axins_ys = []
        axins.plot(xs_filt, ys_filt, 'o-', ms=.3, lw=.5)
        axins.tick_params(left = False, labelleft = False, bottom=False, labelbottom=False)
        # mark_inset(ax1, axins, loc1=1, loc2=4, fc="none", ec="0.5")
    if inset:
        ax1.add_patch(patches.Rectangle((0.97, 0.45), 0.04, 0.08, fill=False, edgecolor='brown', lw=.5, zorder=1))
        axins.spines['left'].set_color('brown')
        axins.spines['right'].set_color('brown')
        axins.spines['top'].set_color('brown')
        axins.spines['bottom'].set_color('brown')
        ax1.plot([0.97, .765], [0.45, 0.485], c='brown', lw=.5)
        ax1.plot([0.97+.04, .924], [0.45+.08, 0.770], c='brown', lw=.5)

    ax1.plot([en(xs[T1])], [ys[T1]], 'r*', ms=7, mew=.5, mec='black')
    ax1.plot([en(xs[T2])], [ys[T2]], 'o', ms=5.5, mew=.5, mec='black', mfc='blue')
    if T3:
        ax1.plot([en(xs[T3])], [ys[T3]], 'gs', ms=5, mew=.5, mec='black',)
    ax1.set_ylim(0, 1)
    ax1.grid()
        
    ax2.loglog(ts_filt, gaps_filt, 'o-', ms=1, lw=1)
    ax2.loglog([T1], [gaps[T1]], 'r*', ms=7, mew=.5, mec='black')
    ax2.loglog([T2], [gaps[T2]], 'o', ms=5.5, mew=.5, mec='black', mfc='blue')
    if T3:
        ax2.plot([T3], [gaps[T3]], 'gs', ms=5, mew=.5, mec='black',)
    ax2.grid()
    ax2.set_xlabel("Iteration")
    if ylabel:
        ax2.set_ylabel("Equilibrium gap")

    ax1.set_title(title)
    fig.tight_layout()

    generate(fig, outfile)

def make_plot_adagrad(outfile, title, delta, eps, prox_fn, T=1000, omd=True, energy_plot=False, ylabel=False, inset=None):
    A = game_matrix(delta)
    xs, ys, gaps, ts = simulate_adagrad(A, eps, prox_fn, T=T, omd=omd)

    T1 = None
    T2 = None
    for (t,x) in zip(ts, xs):
        if x >= 1/(1+delta):
            T1 = t
            break
    assert T1 is not None
    assert ts[T1] == T1

    for (t, y) in zip(ts, ys):
        if t > T1 and y >= 0.5/(1+delta):
            T2 = t
            break
    assert T2 is not None
    assert ts[T2] == T2

    T3 = None
    for (t, gap) in zip(ts, gaps):
        if t > T2 and y >= gap >= 0.1:
            T3 = t
            break
    # assert T3 is not None
    # assert ts[T3] == T3

    print("T1 is", T1, "T2 is", T2)

    fig, ((ax1, ax2)) = plt.subplots(2, 1, figsize=(.84*2.5 + (0.1 if ylabel else 0.0),.9*4.8))

    if energy_plot:
        en = lambda x: mpmath.log(x) - mpmath.log(1-x)
        ax1.set_xlabel(r"\!$\log(x^t[1]) - \log(1-x^t[1])$")
        if ylabel:
            ax1.set_ylabel("$y^t[1]$")
    else:
        en = lambda x: x
        ax1.set_xlabel("$x^t[1]$")
        if ylabel:
            ax1.set_ylabel("$y^t[1]$")

    # Filter so that we do not have too many points in the plot.
    xs_filt, ys_filt, gaps_filt, ts_filt = filter_data(xs, ys, gaps, ts, en=en)
    
    ax1.plot([en(x) for x in xs_filt], [y for y in ys_filt], 'o-', ms=.8, lw=.9)
    if inset == 1:
        axins = inset_axes(ax1, .4,.4, loc=2, bbox_to_anchor=(.595, 0.86),bbox_transform=ax1.figure.transFigure)
        axins.set_ylim((0.5-5e-2, 0.5+5e-2))
        axins_xs = []
        axins_ys = []
        for (x, y) in zip(xs_filt, ys_filt):
            axins_xs.append(-mp.log10(1-x))
            axins_ys.append(y)
        axins_xs = np.array(axins_xs)
        axins.plot(axins_xs[::3], axins_ys[::3], 'o-', ms=.3, lw=.5)
        axins.set_xlim((10, None))
        axins.tick_params(left = False, labelleft = False, bottom=False, labelbottom=False)
        # mark_inset(ax1, axins, loc1=1, loc2=3, fc="none", ec="0.5")
    elif inset == 2:
        axins = inset_axes(ax1, .4,.4, loc=2, bbox_to_anchor=(.57, 0.86),bbox_transform=ax1.figure.transFigure)
        axins.set_xlim((0.978, 1.002))
        axins.set_ylim((0.484, 0.508))
        axins_xs = []
        axins_ys = []
        axins.plot(xs_filt, ys_filt, 'o-', ms=.3, lw=.5)
        axins.tick_params(left = False, labelleft = False, bottom=False, labelbottom=False)
        # mark_inset(ax1, axins, loc1=1, loc2=4, fc="none", ec="0.5")
    if inset:
        ax1.add_patch(patches.Rectangle((0.97, 0.45), 0.04, 0.08, fill=False, edgecolor='brown', lw=.5, zorder=1))
        axins.spines['left'].set_color('brown')
        axins.spines['right'].set_color('brown')
        axins.spines['top'].set_color('brown')
        axins.spines['bottom'].set_color('brown')
        ax1.plot([0.97, .765], [0.45, 0.485], c='brown', lw=.5)
        ax1.plot([0.97+.04, .924], [0.45+.08, 0.770], c='brown', lw=.5)

    ax1.plot([en(xs[T1])], [ys[T1]], 'r*', ms=7, mew=.5, mec='black')
    ax1.plot([en(xs[T2])], [ys[T2]], 'o', ms=5.5, mew=.5, mec='black', mfc='blue')
    if T3:
        ax1.plot([en(xs[T3])], [ys[T3]], 'gs', ms=5, mew=.5, mec='black',)
    ax1.set_ylim(0, 1)
    ax1.grid()
        
    ax2.loglog(ts_filt, gaps_filt, 'o-', ms=1, lw=1)
    ax2.loglog([T1], [gaps[T1]], 'r*', ms=7, mew=.5, mec='black')
    ax2.loglog([T2], [gaps[T2]], 'o', ms=5.5, mew=.5, mec='black', mfc='blue')
    if T3:
        ax2.plot([T3], [gaps[T3]], 'gs', ms=5, mew=.5, mec='black',)
    ax2.grid()
    ax2.set_xlabel("Iteration")
    if ylabel:
        ax2.set_ylabel("Equilibrium gap")
    
    ax1.set_title(title)
    fig.tight_layout()
    
    # Saving files locally
    generate(fig, f'{outfile}_eps_{eps}.pdf')

def make_delta_effect(outfile, titles, deltas, eta, prox_fn, T=1000, omd=True, ylabel=False):
    fig, axs = plt.subplots(1, len(deltas), figsize=(.84*2.7*len(deltas) + (0.1 if ylabel else 0.0),.9*2.4), sharey=True)

    for i, delta in enumerate(deltas):
        A = game_matrix(delta)
        xs, ys, gaps, ts = simulate(A, eta, prox_fn, T=T, omd=omd)
        xs_filt, ys_filt, gaps_filt, ts_filt = filter_data(xs, ys, gaps, ts, tol=0.003)

        for (t,x) in zip(ts, xs):
            if x >= 1/(1+delta):
                T1 = t
                break
        assert T1 is not None
        assert ts[T1] == T1

        for (t, y) in zip(ts, ys):
            if t > T1 and y >= 0.5/(1+delta):
                T2 = t
                break
        assert T2 is not None
        assert ts[T2] == T2

        axs[i].loglog(ts_filt, gaps_filt, 'o-', ms=1, lw=1)
        axs[i].loglog([T1], [gaps[T1]], 'r*', ms=7, mew=.5, mec='black')
        axs[i].loglog([T2], [gaps[T2]], 'o', ms=5.5, mew=.5, mec='black', mfc='blue')
        nticks = 9
        maj_loc = mpl.ticker.LogLocator(numticks=nticks)
        min_loc = mpl.ticker.LogLocator(subs='all', numticks=nticks)
        axs[i].xaxis.set_major_locator(maj_loc)
        axs[i].xaxis.set_minor_locator(min_loc)

        axs[i].grid()
        axs[i].set_xlabel("Iteration")
        axs[i].set_title(titles[i])
        if ylabel and i == 0:
            axs[i].set_ylabel("Equilibrium gap")

    fig.tight_layout()
    # fig.savefig('test.pdf', bbox_inches="tight")
    
    generate(fig, outfile)

if __name__ == '__main__':
    
    which = sys.argv[1] if len(sys.argv) > 1 else "all"

    print(f"== Generate '{which}' figures (pass argument to change this. Options are [constant, delta_effect, adagrad, mixed, best, all])")
 
    if which == "all" or which == "constant":
        make_plot("ftr_ent.pdf", title="Entropy (OMWU)", delta=mpf("1e-2"), eta=mpf(0.25), T=10000, prox_fn=entropy_prox, omd=False, energy_plot=False, ylabel=True, inset=1)
        make_plot("ftr_log.pdf", title="Log regularizer", delta=mpf("1e-2"), eta=mpf(2.0), T=10000, prox_fn=log_prox, omd=False, energy_plot=False)
        make_plot("ftr_euc.pdf", title="Sq. Euclidean norm", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn=euclidean_prox, omd=False)
        make_plot("omd_euc.pdf", title="OGDA", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn=euclidean_prox, omd=True, inset=2)

    if which == "all" or which == "delta_effect":
        make_delta_effect("delta_omwu.pdf", titles=[r"$\delta=0.05$",r"$\delta=0.01$",r"$\delta=0.005$"], deltas=[mpf("5e-2"), mpf("1e-2"), mpf("5e-3")], eta=mpf(0.1), T=10000, prox_fn=entropy_prox, omd=False, ylabel=True)
    
    if which == "all" or which == "mixed":
        
        make_plot_mixed("mixed_x=ogd_y=ogd.pdf", title="(OGD,OGD)", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn_x=euclidean_prox,prox_fn_y=euclidean_prox, omd_x=True,omd_y=True, energy_plot=False, ylabel=True)
        make_plot_mixed("mixed_x=omwu_y=omwu.pdf", title="(OMWU,OMWU)", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn_x=entropy_prox,prox_fn_y=entropy_prox, omd_x=False,omd_y=False, energy_plot=False, ylabel=True)

        make_plot_mixed("mixed_x=ogd_y=omwu.pdf", title="(OGD,OMWU)", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn_x=euclidean_prox,prox_fn_y=entropy_prox, omd_x=True,omd_y=False, energy_plot=False, ylabel=True)
        make_plot_mixed("mixed_x=ogd_y=oftrl_log.pdf", title="(OGD,OFTRL (log))", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn_x=euclidean_prox,prox_fn_y=log_prox, omd_x=True,omd_y=False, energy_plot=False, ylabel=True)
        make_plot_mixed("mixed_x=ogd_y=oftrl_euc.pdf", title="(OGD,OFTRL (euc))", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn_x=euclidean_prox,prox_fn_y=euclidean_prox, omd_x=True,omd_y=False, energy_plot=False, ylabel=True)

        make_plot_mixed("mixed_x=omwu_y=ogd.pdf", title="(OMWU,OGD)", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn_x=entropy_prox,prox_fn_y=euclidean_prox, omd_x=False,omd_y=True, energy_plot=False, ylabel=True)
        make_plot_mixed("mixed_x=oftrl_log_y=ogd.pdf", title="(OFTRL (log),OGD)", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn_x=log_prox,prox_fn_y=euclidean_prox, omd_x=False,omd_y=True, energy_plot=False, ylabel=True)
        make_plot_mixed("mixed_x=oftrl_euc_y=ogd.pdf", title="(OFTRL (euc),OGD)", delta=mpf("1e-2"), eta=mpf(0.1), T=10000, prox_fn_x=euclidean_prox,prox_fn_y=euclidean_prox, omd_x=False,omd_y=True, energy_plot=False, ylabel=True)
        
    if which == "all" or which == "best":
        
        T_best = 100000
        
        make_plot_best("ftr_ent_best.pdf", title="Entropy (OMWU)", delta=mpf("1e-2"), eta=mpf(0.25), T=T_best, prox_fn=entropy_prox, omd=False, energy_plot=False, ylabel=True, inset=1)
        make_plot_best("ftr_log_best.pdf", title="Log regularizer", delta=mpf("1e-2"), eta=mpf(2.0), T=T_best, prox_fn=log_prox, omd=False, energy_plot=False)
        make_plot_best("ftr_euc_best.pdf", title="Sq. Euclidean norm", delta=mpf("1e-2"), eta=mpf(0.1), T=T_best, prox_fn=euclidean_prox, omd=False)
        make_plot_best("omd_euc_best.pdf", title="OGDA", delta=mpf("1e-2"), eta=mpf(0.1), T=T_best, prox_fn=euclidean_prox, omd=True, inset=2)

        
    ###### Plots for Adagrad
    if which == "all" or which == "adagrad":
        # Best plots here: \eps = 0.1 (compared to eps in {10,5,1}). But 0.01 and 0.001 don't work (error "T_1 not defined")
        eps_val = '0.1'
        T_entropy = 100000
        make_plot_adagrad("ftr_ent_ada", title=fr"Entropy (OMWU)", delta=mpf("1e-2"), eps=mpf(eps_val), T=T_entropy, prox_fn=entropy_prox, omd=False, energy_plot=False, ylabel=True)
        # # log reg: eps in {1,0.1,0.01,0.001,0.0001} -> T_1 does not exist
        eps_val = '0.1'
        T_log = 10000000
        make_plot_adagrad("ftr_log_ada", title=fr"Log regularizer", delta=mpf("1e-2"), eps=mpf(eps_val), T=T_log, prox_fn=log_prox, omd=False, energy_plot=False)

        T_euc = 100000
        eps_val = '0.1'
        make_plot_adagrad("ftr_euc_ada", title=fr"Sq. Euclidean norm", delta=mpf("1e-2"), eps=mpf(eps_val), T=T_entropy, prox_fn=euclidean_prox, omd=False)
        T_euc = 10000
        make_plot_adagrad("omd_euc_ada", title="OGDA", delta=mpf("1e-2"), eps=mpf(eps_val), T=10000, prox_fn=euclidean_prox, omd=True, inset=2)

